Erlangen Program at Large-2.5: Induced Representations and Hypercomplex Numbers

In the search for hypercomplex analytic functions on the half-plane, we review the construction of induced representations of the group G=SL(2,R). Firstly we note that G-action on the homogeneous space G/H, where H is any one-dimensional subgroup of SL(2,R), is a linear-fractional transformation on hypercomplex numbers. Thus we investigate various hypercomplex characters of subgroups H. The correspondence between the structure of the group SL(2,R) and hypercomplex numbers can be illustrated in many other situations as well. We give examples of induced representations of SL(2,R) on spaces of hypercomplex valued functions, which are unitary in some sense. Raising/lowering operators for various subgroup prompt hypercomplex coefficients as well. The paper contains both English and Russian versions. Keywords: induced representation, unitary representations, SL(2,R), semisimple Lie group, complex numbers, dual numbers, double numbers, Moebius transformations, split-complex numbers, parabolic numbers, hyperbolic numbers, raising/lowering operators, creation/annihilation operators

==> anc/dualnum.cpp <==
#line 432 "dualnum.nw"
#include <dualnum.h>
const numeric half=numeric(1,2);
 
#line 147 "dualnum.nw"
ex dual_number::conjugate() const { return dn_from_arg_mod(-arg(), norm()); }

#line 224 "dualnum.nw"
ex v_from_u_and_norm(const ex & u, const ex & n) {
	realsymbol l("l");
	if (subgroup_N)
		return lsolve(dual_number(u, l).norm() == n, l).normal();

#line 231 "dualnum.nw"
	else {
		if (straight_spoke) 
			return lsolve(pow(dual_number(u, l).norm(), -1) == pow(n, -1), l).normal();
		else
			return lsolve(pow(dual_number(u, l).norm(), -2).normal() == pow(n, -2), l).normal();
	}
}

#line 241 "dualnum.nw"
dual_number zero_dual_number() {
	return (subgroup_N ? dual_number(0, 0) : dual_number(Inf, -1));
}

#line 258 "dualnum.nw"
ex dual_number::real_part() const {
	return dn_from_arg_mod(Arg0, (1-arg())*norm());
}

ex dual_number::imag_part() const {
	return dn_from_arg_mod(1, arg()*norm());
}

#line 303 "dualnum.nw"
dual_number dn_from_arg_mod(const ex & a, const ex & n) {
	dual_number P=dual_number(1, v_from_u_and_norm(1, n));
	ex angle=(a-P.arg()).normal();
	if (angle.is_zero())
		return P;
	else
		return P.rot(angle);
}

#line 435 "dualnum.nw"
 
#line 583 "dualnum.nw"
GINAC_IMPLEMENT_REGISTERED_CLASS_OPT(dual_number, basic, 
						  print_func<print_context>(&dual_number::do_print).
						  print_func<print_latex>(&dual_number::do_print_latex))

#if GINAC_VERSION_ATLEAST(1,5)
#else
const tinfo_static_t dual_number::return_type_tinfo_static[256] = {{}};
#endif


#line 598 "dualnum.nw"
#if GINAC_VERSION_ATLEAST(1,5)
dual_number::dual_number() : inherited(), u_comp(0), v_comp(0)
#else
dual_number::dual_number() : inherited(&dual_number::tinfo_static), u_comp(0), v_comp(0)
#endif
{
	setflag(status_flags::not_shareable);
}

#line 609 "dualnum.nw"
#if GINAC_VERSION_ATLEAST(1,5)
dual_number::dual_number(const ex & a, const ex & b) : inherited(), 
u_comp(a), v_comp(b)
#else
dual_number::dual_number(const ex & a, const ex & b) : inherited(&dual_number::tinfo_static), 
u_comp(a), v_comp(b)
#endif
{
}

#line 621 "dualnum.nw"
#if GINAC_VERSION_ATLEAST(1,5)
dual_number::dual_number(const ex & P) : inherited()
#else
dual_number::dual_number(const ex & P) : inherited(&dual_number::tinfo_static)
#endif
{
	if (is_a<lst>(P) || is_a<matrix>(P) || is_a<dual_number>(P)) {
		u_comp = P.op(0);
		v_comp = P.op(1);

#line 633 "dualnum.nw"
	} else if (P.imag_part().normal().is_zero()) {
		dual_number t=dn_from_arg_mod(Arg0, P);
		u_comp = t.op(0);
		v_comp = t.op(1);

#line 641 "dualnum.nw"
	} else {
		u_comp = P.real_part();
		v_comp = P.imag_part();
	}
}


#line 654 "dualnum.nw"
dual_number::dual_number(const archive_node &n, lst &sym_lst) : inherited()
{
	n.find_ex("u_comp", u_comp, sym_lst);
	n.find_ex("v_comp", v_comp, sym_lst);
}

#line 662 "dualnum.nw"
void dual_number::archive(archive_node &n) const
{
	inherited::archive(n);
	n.add_ex("u_comp", u_comp);
	n.add_ex("v_comp", v_comp);
}

#line 671 "dualnum.nw"
ex dual_number::unarchive(const archive_node &n, lst &sym_lst)
{
	return (new dual_number(n, sym_lst))->setflag(status_flags::dynallocated);
}

#line 678 "dualnum.nw"
int dual_number::compare_same_type(const basic & other) const
{
	GINAC_ASSERT(is_a<dual_number>(other));
	const dual_number &o = static_cast<const dual_number &>(other);
	
	int cmpval = u_comp.compare(o.op(0));
	if (cmpval!=0) return cmpval;

	return v_comp.compare(o.op(1));
}

#line 691 "dualnum.nw"
bool dual_number::is_equal(const ex & other) const
{
	GINAC_ASSERT(is_a<dual_number>(other));
	const dual_number &o = static_cast<const dual_number &>(other);
	
	return (u_comp-o.op(0)).normal().is_zero() && (v_comp-o.op(1)).normal().is_zero();
}

#line 704 "dualnum.nw"
void dual_number::do_print(const print_context & c, unsigned level) const
{
	c.s << "[";
	u_comp.print(c);
	c.s << ",";
	v_comp.print(c);
	c.s << "]";
}

#line 715 "dualnum.nw"
void dual_number::do_print_latex(const print_latex & c, unsigned level) const
{
	c.s << "\\left(\\begin{array}{cc}";
	u_comp.print(c);
	c.s << "&";
	v_comp.print(c);
	c.s << "\\end{array}\\right)";
}

#line 729 "dualnum.nw"
const dual_number operator+(const dual_number & lh, const dual_number & rh) 
{
	return lh.add(rh);
}

const dual_number operator-(const dual_number & lh, const dual_number & rh)
{
	return lh.sub(rh);
}

#line 741 "dualnum.nw"
const dual_number operator*(const dual_number & lh, const ex & rh)
{
	return lh.mul(rh);
}

const dual_number operator*(const ex & lh, const dual_number & rh)
{
	return rh.mul(lh);
}

const dual_number operator*(const dual_number & lh, const dual_number & rh)
{
	return lh.mul(rh);
}

#line 758 "dualnum.nw"
const dual_number operator/(const dual_number & lh, const dual_number & rh)
{
	return lh.mul(rh.power(-1));
}

const dual_number operator/(const ex & lh, const dual_number & rh)
{
	return rh.power(-1)*lh;
}

const dual_number operator/(const dual_number & lh, const ex & rh)
{
	return lh.mul(pow(rh, -1));
}

#line 779 "dualnum.nw"
ex dual_number::op(size_t i) const
{
	GINAC_ASSERT(i<nops());
	
	switch (i) {
	case 0:
		return u_comp;
	case 1:
		return v_comp;
	default:
		throw(std::invalid_argument("dual_number::op(): requested" 
									" operand out of the range (2)"));
	}
}

#line 796 "dualnum.nw"
dual_number dual_number::subs(const ex & e, unsigned options) const
{
	exmap m;
	if (e.info(info_flags::list)) {
		lst l = ex_to<lst>(e);
		for (lst::const_iterator i = l.begin(); i != l.end(); ++i)
			m.insert(std::make_pair(i->op(0), i->op(1)));
	} else if (is_a<relational>(e)) {
		m.insert(std::make_pair(e.op(0), e.op(1)));
	} else
		throw(std::invalid_argument("dual_number::subs(): the parameter"
									" should be a relational or a lst"));
	
 return ex_to<dual_number>(inherited::subs(m, options));
}

#line 814 "dualnum.nw"
ex & dual_number::let_op(size_t i)
{
	GINAC_ASSERT(i<nops());
	
	ensure_if_modifiable();
	switch (i) {
	case 0:
		return u_comp;
	case 1:
		return v_comp;
	default:
		throw(std::invalid_argument("dual_number::let_op(): requested operand"
									" out of the range (2)"));
	}
}

#line 832 "dualnum.nw"
void set_subgroup(bool N) {
	subgroup_N = N;
}

void set_straight_spoke(bool S) {
	straight_spoke = S; 
	if (not S) 
		subgroup_N=false;
}


#line 436 "dualnum.nw"
 
#line 155 "dualnum.nw"
ex dual_number::arg() const {
	if (subgroup_N)
		return u_comp;

#line 161 "dualnum.nw"
	else {
		if (straight_spoke) {
			if (u_comp.normal().is_zero())
				return Inf;

#line 168 "dualnum.nw"
			else 
				try {
					realsymbol t("t");
					return pow(u_comp.subs(Inf == pow(t, -1)), -1).normal().subs(t == 0).normal();
				} catch (std::exception &p) {
					return pow(u_comp, -1);
			}

#line 178 "dualnum.nw"
		} else 
			return (1-pow(2*v_comp+1, half))/u_comp;
	}
}

#line 191 "dualnum.nw"
ex dual_number::norm() const {
	if (subgroup_N)
		return pow(u_comp, 2)-v_comp; 

#line 198 "dualnum.nw"
	else {
		ex denom=((straight_spoke?1:2)*v_comp+1).normal();
		if (denom.is_zero()) {
			if (u_comp.is_zero())
				return 1;
			else 
				return Inf;

#line 208 "dualnum.nw"
		} else {
			if (straight_spoke)
				return (pow(u_comp,2)/denom).normal();
			else
				return (u_comp/pow(denom,half)).normal();
		}
	}
}

#line 247 "dualnum.nw"
bool dual_number::is_zero() const {
	return is_equal(zero_dual_number());
}

#line 274 "dualnum.nw"
dual_number dual_number::mul(const dual_number & P) const {
	return dn_from_arg_mod(arg()+P.arg(), norm()*P.norm());
}

#line 284 "dualnum.nw"
ex dual_number::add_norms(const dual_number & P) const { 
		return (norm()+P.norm()).normal(); 
}


#line 291 "dualnum.nw"
dual_number dual_number::add(const dual_number & P) const {
	ex norms = add_norms(P);
	if (norms.normal().is_zero())
		return zero_dual_number();
	else
		return dn_from_arg_mod((arg()*norm()+P.arg()*P.norm())/norms, norms);
}

#line 314 "dualnum.nw"
dual_number dual_number::power(const ex & e) const {
	return dn_from_arg_mod(arg()*e, pow(norm(), e));
}

#line 321 "dualnum.nw"
dual_number dual_number::neg() const { 
	return dn_from_arg_mod(arg(), -norm());
}

#line 328 "dualnum.nw"
dual_number dual_number::sl2_moebius(const ex & a, const ex & b, const ex & c, const ex & d) const {
	return dual_number(((a*u_comp+b)/(c*u_comp+d)).normal(), 
		(v_comp*(a*d-b*c)*pow(c*u_comp+d, -2)).normal());
}

#line 335 "dualnum.nw"
dual_number dual_number::sl2_moebius(const ex & M) const {
	if (is_a<matrix>(M) && ex_to<matrix>(M).rows()==2  && ex_to<matrix>(M).cols()==2) 
		return sl2_moebius(ex_to<matrix>(M)(0,0), ex_to<matrix>(M)(0,1),
		                            ex_to<matrix>(M)(1,0), ex_to<matrix>(M)(1,1));
	else
		throw(std::invalid_argument("dual_number.moebius(): parameter M" 
									"should be a 2x2 matrix"));
}

#line 347 "dualnum.nw"
dual_number dual_number::su_moebius(const ex & a, const ex & b, const ex & c, const ex & d) const {
	ex denom=(c*u_comp+d).normal(), numer, summand=(straight_spoke? ex(1) : half);

#line 353 "dualnum.nw"
	if (straight_spoke)
		numer = (v_comp-pow(u_comp, 2)+1)*(a*d-b*c)+pow(a*u_comp+b, 2);
	else 
		numer = half*((2*v_comp-pow(u_comp,2)+1)*(a*d-b*c)+pow(a*u_comp+b, 2));

#line 360 "dualnum.nw"
	if (denom.is_zero()) 
		return dual_number((a*u_comp+b)*Inf, (numer*pow(Inf,2)-summand).normal());
	else

#line 366 "dualnum.nw"
		if (u_comp.has(Inf)) {
			realsymbol t("t");
			return dual_number(((a*u_comp+b)/denom).subs(Inf == pow(t, -1))
							   .normal().subs(t == 0).normal(), 
							   (numer*pow(denom, -2)-summand)
							   .subs(Inf == pow(t, -1)).normal().subs(t == 0).normal());
		} else

#line 376 "dualnum.nw"
			return dual_number(((a*u_comp+b)/denom).normal(), 
							   (numer*pow(denom, -2)-summand).normal());
}

#line 382 "dualnum.nw"
dual_number dual_number::su_moebius(const ex & M) const {
	if (is_a<matrix>(M) && ex_to<matrix>(M).rows()==2  && ex_to<matrix>(M).cols()==2) 
		return su_moebius(ex_to<matrix>(M)(0,0), ex_to<matrix>(M)(0,1),
		                            ex_to<matrix>(M)(1,0), ex_to<matrix>(M)(1,1));
	else
		throw(std::invalid_argument("dual_number.moebius(): parameter M should "
									"be a 2x2 matrix"));
}


#line 394 "dualnum.nw"
dual_number dual_number::rot(const ex & x) const {
	if (subgroup_N)
		return su_moebius(1, x, 0, 1);
	else
		return su_moebius(1, 0, x, 1);

}

#line 437 "dualnum.nw"
 
#line 446 "dualnum.nw"
void formula_out(string S, const ex & F, bool lineend) {
	cout << S << (latexout ? "\\(" : "" ) << F << (latexout ? "\\)" : "" );
	if (lineend)
		cout << (latexout ? "\\\\" : "" ) << endl;
	else
		cout << "; "; 
}

#line 456 "dualnum.nw"
void test_out(string S, const ex & T) {
	cout << S << (latexout ? "\\textbf{" : "*" ) 
		 << (is_a<dual_number>(T) ? ex_to<dual_number>(T).normal().is_zero() :
			 T.evalm().normal().is_zero_matrix()) << (latexout ? "}\\\\" : "*" )
		 << endl;
}





==> anc/dualnum.nw <==
@
%	$Id: dualnum.nw,v 1.7 2010/08/24 08:51:04 kisilv Exp kisilv $	

@
@ %keyword basic
@ %keyword ex
@ %keyword numeric
@ %keyword idx
@ %keyword varidx
@ %keyword matrix
@ %keyword symbol
@ %keyword realsymbol
@ %keyword relational
@ %keyword indexed
@ %keyword tensor
@ %keyword tensormetric
@ %keyword lst
@ %keyword clifford
@ %keyword cycle
@ %keyword cycle2D
@ %keyword dual_number

This piece of software is licensed under
\href{http://www.gnu.org/licenses/gpl.html}{GNU General Public
  License} (Version 3, 29 June 2007)~\cite{GNUGPL}.

@ The part related to geodesic spokes is still unfinished.

@
\subsection{Class [[dual_number]]}
\label{sec:class-dual_number}

@
\subsubsection{Public Methods}
\label{sec:public-methods}

@
A dual number can be created simply by listing its two components.
<<Public methods>>=
	dual_number(const ex & a, const ex & b);

@ Alternatively you can provide a \(1\times 2\) or \(2\times 1\)
matrix,  a list, another dual number [[P]] or a complex expression
with a non-zero imaginary part to give two components. 
If [[P]] does not have two components and is a real-valued
expression, it will be embedded into dual numbers with zero argument
and norm equal to [[P]].
<<Public methods>>=
	dual_number(const ex & P);

@  We can also obtain the module and argument of a [[dual_number]].
<<Public methods>>=
	ex arg() const;
	ex norm() const;

@ We define the conjugate of a [[dual_number]] as number
% \(\overline{u+\rmp  v}=-u+\rmp v\). 
with the same modulus but negative value of the argument.
<<Public methods>>=
	ex conjugate() const;

@  Real part may be defined out of the formula
\(\Re(u,v)=\frac{1}{2}((u,v)+\overline{(u,v)})\), but it simply
reduces to the value of norm for the [[dual_number]].
<<Public methods>>=
	ex real_part() const;
	ex imag_part() const; 

@ Negative of a [[dual_number]] and its power.
<<Public methods>>=
	dual_number neg() const;
	dual_number power(const ex & e) const;

@  We can also convert a [[dual_number]] to a [[matrix]].
<<Public methods>>=
	matrix to_matrix() const { return matrix (1, 2, lst(u_comp, v_comp)); }

@ We define the rule for parabolic norm of a sum, see~\eqref{eq:p-add-norm-exotic}.
<<Public methods>>=
	ex add_norms(const dual_number & P) const;

@ Upper half-plane action of the group \(\SL\) on the dual numbers.
<<Public methods>>=
	dual_number sl2_moebius(const ex & a, const ex & b, const ex & c, const ex & d) const;
	dual_number sl2_moebius(const ex & M) const;

@ Similar action in the form of the group \(\mathrm{SU}\) on the unit disk.
<<Public methods>>=
	dual_number su_moebius(const ex & a, const ex & b, const ex & c, const ex & d) const;
	dual_number su_moebius(const ex & M) const;

@ A particular, but important case of the above
\(\mathrm{SU}\)-action: unitary rotation by \(x\) for
subgroups \(N\) and \(N^\prime\).
<<Public methods>>=
	dual_number rot(const ex & x) const;

@ Algebraic operations are defined for [[dual_number]]s in a way
described in \S~\ref{sec:invar-line-algebra}. The standard \CPP\ operators
[[+]], [[-]], [[*]], [[/]] will be overloaded later in order to permit
natural expressions with [[dual_number]]s.
<<Public methods>>=
	dual_number add(const dual_number & P) const;
	dual_number sub(const dual_number & P) const { return add(P.neg()); }
	dual_number mul(const dual_number & P) const;
	dual_number mul(const ex & a) const { return mul(dual_number(a)); }
	dual_number div(const dual_number & P) const {return mul(P.power(-1)); }
	dual_number div(const ex & a) const { return div(dual_number(a)); }

@ We also define zero dual number.
<<Additional routines declarations>>=
	dual_number zero_dual_number();
	dual_number dn_from_arg_mod(const ex & a, const ex & n);

@
\subsection{Algebraic Subroutines}
\label{sec:algebr-subr}
We need a couple of global variables which help to write uniformly
algebraic rules for both cases of subgroups \(N\) and \(N^\prime\).

@ Firstly, we need to consider separately cases of subgroup \(N\) and
\(N^\prime\), the following global variable keeps track on it.
<<N-Nprime separation>>=
bool subgroup_N=true;
bool straight_spoke=true;

@ In the case of the subgroup \(N^\prime\) the reference point lies at infinity, the
following [[realsymbol]] variable represents it in the symbolic
calculations.
<<N-Nprime separation>>=
realsymbol Inf("Inf", "\\infty");

@  We define the ``zero angle'', it is always zero.
<<N-Nprime separation>>=
#define Arg0 0

@ Here is the set of algebraic procedures representing definitions
made in this paper.

@
\subsubsection[Argument and u]{Argument and $u$}
\label{sec:argument-u}

@ We define the conjugate of a [[dual_number]] as number
with the same modulus but negative value of the argument.
<<Algebraic procedures>>=
ex dual_number::conjugate() const { return dn_from_arg_mod(-arg(), norm()); }

@
\subsubsection{Argument of a point}
\label{sec:argument-point}
The opposite task (finding argument of a point) is solved
similarly (a direct formula).
<<Dual number class further implementation>>=
ex dual_number::arg() const {
	if (subgroup_N)
		return u_comp;

@ Again in the case of \(N^\prime\) we need to consider cases of \(0\)\ldots
<<Dual number class further implementation>>=
	else {
		if (straight_spoke) {
			if (u_comp.normal().is_zero())
				return Inf;

@ \ldots and \(\infty\). We try to replace \(\frac{1}{\infty}\) by \(0\).
<<Dual number class further implementation>>=
			else 
				try {
					realsymbol t("t");
					return pow(u_comp.subs(Inf == pow(t, -1)), -1).normal().subs(t == 0).normal();
				} catch (std::exception &p) {
					return pow(u_comp, -1);
			}

@ We now calculate argument for the case geodesic spokes (a direct formula).
<<Dual number class further implementation>>=
		} else 
			return (1-pow(2*v_comp+1, half))/u_comp;
	}
}

@

\subsubsection{Norm}
\label{sec:norm}

The corresponding value of the parabolic norm is calculated by the
formulae~\eqref{eq:parab-norm} (a direct formula).
<<Dual number class further implementation>>=
ex dual_number::norm() const {
	if (subgroup_N)
		return pow(u_comp, 2)-v_comp; 

@ The case of subgroup \(N^\prime\) require treatment of infinity. If
the denominator is zero than the treatment is the same for straight and geodesic spokes.
<<Dual number class further implementation>>=
	else {
		ex denom=((straight_spoke?1:2)*v_comp+1).normal();
		if (denom.is_zero()) {
			if (u_comp.is_zero())
				return 1;
			else 
				return Inf;

@ For a non-zero denominator we return the plain values.
<<Dual number class further implementation>>=
		} else {
			if (straight_spoke)
				return (pow(u_comp,2)/denom).normal();
			else
				return (u_comp/pow(denom,half)).normal();
		}
	}
}

@
\subsubsection[The value of v from the argument and norm]{The value of
  \(v\) from the argument and norm} 
\label{sec:value-v-from}
Often We need to find values of \(v\) such that for a given
value of the first component \(u\) point \((u, v)\) will have a given norm.
<<Algebraic procedures>>=
ex v_from_u_and_norm(const ex & u, const ex & n) {
	realsymbol l("l");
	if (subgroup_N)
		return lsolve(dual_number(u, l).norm() == n, l).normal();

@ For subgroup \(N'\) we use powers to make equations linear.
<<Algebraic procedures>>=
	else {
		if (straight_spoke) 
			return lsolve(pow(dual_number(u, l).norm(), -1) == pow(n, -1), l).normal();
		else
			return lsolve(pow(dual_number(u, l).norm(), -2).normal() == pow(n, -2), l).normal();
	}
}

@ 
<<Algebraic procedures>>=
dual_number zero_dual_number() {
	return (subgroup_N ? dual_number(0, 0) : dual_number(Inf, -1));
}

@ 
<<Dual number class further implementation>>=
bool dual_number::is_zero() const {
	return is_equal(zero_dual_number());
}

@ 
\subsubsection{Real and Imaginary Parts}
\label{sec:real-imag-parts}

See \cite{Kisil07a} for a discussion of the real and
imaginary parts of dual numbers.
<<Algebraic procedures>>=
ex dual_number::real_part() const {
	return dn_from_arg_mod(Arg0, (1-arg())*norm());
}

ex dual_number::imag_part() const {
	return dn_from_arg_mod(1, arg()*norm());
}

@
\subsubsection{Product of Two Points}
\label{sec:product-two-points}
We define now the product of two points according to the
Definition~\ref{de:product}. We also include a multiplication by a
scalar: if a factor is a scalar it is replaced by a vector with the
zero argument and norm equal to the scalar.
<<Dual number class further implementation>>=
dual_number dual_number::mul(const dual_number & P) const {
	return dn_from_arg_mod(arg()+P.arg(), norm()*P.norm());
}

@
\subsubsection{Vector Addition of Two Points}
\label{sec:vector-addition-two}

@ The rule for norm of a sum of two vectors
<<Dual number class further implementation>>=
ex dual_number::add_norms(const dual_number & P) const { 
		return (norm()+P.norm()).normal(); 
}


@  The sum is calculated from the expression~\eqref{eq:p-add-arg-exotic}. 
<<Dual number class further implementation>>=
dual_number dual_number::add(const dual_number & P) const {
	ex norms = add_norms(P);
	if (norms.normal().is_zero())
		return zero_dual_number();
	else
		return dn_from_arg_mod((arg()*norm()+P.arg()*P.norm())/norms, norms);
}

@ To construct a dual number from its argument and norm, we first
build a number with the given norm and then rotate it to obtain the
desired argument.
<<Algebraic procedures>>=
dual_number dn_from_arg_mod(const ex & a, const ex & n) {
	dual_number P=dual_number(1, v_from_u_and_norm(1, n));
	ex angle=(a-P.arg()).normal();
	if (angle.is_zero())
		return P;
	else
		return P.rot(angle);
}

@  De Moivres Identity: 
<<Dual number class further implementation>>=
dual_number dual_number::power(const ex & e) const {
	return dn_from_arg_mod(arg()*e, pow(norm(), e));
}

@ Negative dual number for \((u,v)\) has the same argument and the
negative modulus.
<<Dual number class further implementation>>=
dual_number dual_number::neg() const { 
	return dn_from_arg_mod(arg(), -norm());
}

@ Action of the group \(\SL\) on the upper halfplane of dual numbers 
(a direct formula).
<<Dual number class further implementation>>=
dual_number dual_number::sl2_moebius(const ex & a, const ex & b, const ex & c, const ex & d) const {
	return dual_number(((a*u_comp+b)/(c*u_comp+d)).normal(), 
		(v_comp*(a*d-b*c)*pow(c*u_comp+d, -2)).normal());
}

@ The same transform, but given by a matrix
<<Dual number class further implementation>>=
dual_number dual_number::sl2_moebius(const ex & M) const {
	if (is_a<matrix>(M) && ex_to<matrix>(M).rows()==2  && ex_to<matrix>(M).cols()==2) 
		return sl2_moebius(ex_to<matrix>(M)(0,0), ex_to<matrix>(M)(0,1),
		                            ex_to<matrix>(M)(1,0), ex_to<matrix>(M)(1,1));
	else
		throw(std::invalid_argument("dual_number.moebius(): parameter M" 
									"should be a 2x2 matrix"));
}

@ Action of the group \(\SL\) conjugated with the Cayley transform on
the unit disk  of dual numbers (a direct formula).
<<Dual number class further implementation>>=
dual_number dual_number::su_moebius(const ex & a, const ex & b, const ex & c, const ex & d) const {
	ex denom=(c*u_comp+d).normal(), numer, summand=(straight_spoke? ex(1) : half);

@ We now define two different expressions for numerator depending from
the type of spokes we are using
<<Dual number class further implementation>>=
	if (straight_spoke)
		numer = (v_comp-pow(u_comp, 2)+1)*(a*d-b*c)+pow(a*u_comp+b, 2);
	else 
		numer = half*((2*v_comp-pow(u_comp,2)+1)*(a*d-b*c)+pow(a*u_comp+b, 2));

@ For zero denominator we replace it by Inf.
<<Dual number class further implementation>>=
	if (denom.is_zero()) 
		return dual_number((a*u_comp+b)*Inf, (numer*pow(Inf,2)-summand).normal());
	else

@ A non-zero denominator may include infinity, which we treat separately.
<<Dual number class further implementation>>=
		if (u_comp.has(Inf)) {
			realsymbol t("t");
			return dual_number(((a*u_comp+b)/denom).subs(Inf == pow(t, -1))
							   .normal().subs(t == 0).normal(), 
							   (numer*pow(denom, -2)-summand)
							   .subs(Inf == pow(t, -1)).normal().subs(t == 0).normal());
		} else

@ For non-zero determinant we return the plain value.
<<Dual number class further implementation>>=
			return dual_number(((a*u_comp+b)/denom).normal(), 
							   (numer*pow(denom, -2)-summand).normal());
}

@ A variant of the function if the matrix is given as a whole.
<<Dual number class further implementation>>=
dual_number dual_number::su_moebius(const ex & M) const {
	if (is_a<matrix>(M) && ex_to<matrix>(M).rows()==2  && ex_to<matrix>(M).cols()==2) 
		return su_moebius(ex_to<matrix>(M)(0,0), ex_to<matrix>(M)(0,1),
		                            ex_to<matrix>(M)(1,0), ex_to<matrix>(M)(1,1));
	else
		throw(std::invalid_argument("dual_number.moebius(): parameter M should "
									"be a 2x2 matrix"));
}


@ Parabolic rotations
<<Dual number class further implementation>>=
dual_number dual_number::rot(const ex & x) const {
	if (subgroup_N)
		return su_moebius(1, x, 0, 1);
	else
		return su_moebius(1, 0, x, 1);

}

@ All algebraic routines are defined now.


@
\subsection{Library Outline}
\label{sec:library-outline}
Here is the outline how we use the above parts.

@ Routines for [[dual_number]] are collected in a separate library. We
start from the definition [[dual_number]] class in the header file.
<<dualnum.h>>=
 <<Header initialisation>>
 <<N-Nprime separation>>
 <<Dual number class declaration>>
 <<Additional routines declarations>>

@ This is the initialisation part of the header file
<<Header initialisation>>=
#include <fstream>
 using namespace std;

#include <ginac/ginac.h>
 using namespace GiNaC;
#define GINAC_VERSION_ATLEAST( major, minor) \
        (GINACLIB_MAJOR_VERSION > major \
        || (GINACLIB_MAJOR_VERSION == major && GINACLIB_MINOR_VERSION >= minor))


@ Here is the file with the implementation.
<<dualnum.cpp>>=
#include <dualnum.h>
const numeric half=numeric(1,2);
 <<Algebraic procedures>>
 <<Dual number class implementation>>
 <<Dual number class further implementation>>
 <<Output routines>>


@ 
\subsubsection{Output routines}
\label{sec:output-routines-lib}

We use standardised routines to output results of calculations.
<<Output routines>>=
void formula_out(string S, const ex & F, bool lineend) {
	cout << S << (latexout ? "\\(" : "" ) << F << (latexout ? "\\)" : "" );
	if (lineend)
		cout << (latexout ? "\\\\" : "" ) << endl;
	else
		cout << "; "; 
}

@ This routine is used to check identities.
<<Output routines>>=
void test_out(string S, const ex & T) {
	cout << S << (latexout ? "\\textbf{" : "*" ) 
		 << (is_a<dual_number>(T) ? ex_to<dual_number>(T).normal().is_zero() :
			 T.evalm().normal().is_zero_matrix()) << (latexout ? "}\\\\" : "*" )
		 << endl;
}

@ Here is declarations of additional routines for the header file.
<<Additional routines declarations>>=
bool latexout;

@ Function interface to global variables. Two work properly the
library shall fix which kind rotations, either \(N\) or \(N'\), is used.
<<Additional routines declarations>>=
ex arg0() { return Arg0; }
bool is_subgroup_N() { return subgroup_N; }
void set_subgroup(bool N);

@  We also define procedures to setup which spoke are used with the
subgroup \(N'\), either vertical lines or geodesics. This does not
affect calculations with the subgroup \(N\).
<<Additional routines declarations>>=
bool is_spoke_straight() { return straight_spoke; }
void set_straight_spoke(bool S); 


@ Nicer output for testing routines.
<<Additional routines declarations>>=
void test_out(string S, const ex & T);
void formula_out(string S, const ex & F, bool lineend=true);

@ 
\subsection{Header and Implementation of the [[dual_number]] Class}
\label{sec:impl-dual_n-class}

@

\subsubsection{Header File for [[dual_number]]}
\label{sec:head-file-dual_n}

@ We use the standard \GiNaC\ machinery do define [[dual_number]]s as
derived of the class [[basic]].
<<Dual number class declaration>>=
class dual_number : public basic
{
	GINAC_DECLARE_REGISTERED_CLASS(dual_number, basic)
#if GINAC_VERSION_ATLEAST(1,5)
#else
	static const tinfo_static_t return_type_tinfo_static[256];
#endif

@ Public methods (constructors, algebraic, etc.)
<<Dual number class declaration>>=
public:
	<<Public methods>>
	<<Technical methods>>
	<<Dual number operators>>

@ We redefine protected methods for printing only.
<<Dual number class declaration>>=
protected:
	void do_print(const print_context & c, unsigned level) const;
	void do_print_latex(const print_latex & c, unsigned level) const;

@ Private members: two components of a [[dual_number]].
<<Dual number class declaration>>=
protected: 
	ex u_comp;
	ex v_comp;
};

@  We overload standard algebraic operations for [[dual_number]].
<<Dual number operators>>=
//const dual_number operator+(const dual_number & rh);
//const dual_number operator-(const dual_number & rh);
//const dual_number operator*(const dual_number & rh);
//const dual_number operator*(const ex & rh);
//const dual_number operator/(const ex & rh);
//const dual_number operator/(const dual_number & rh);

@  We overload standard algebraic operations for [[dual_number]].
<<Dual number spare operators>>=
const dual_number operator+(const dual_number & lh, const dual_number & rh);
const dual_number operator-(const dual_number & lh, const dual_number & rh);
const dual_number operator*(const dual_number & lh, const dual_number & rh);
const dual_number operator*(const dual_number & lh, const ex & rh);
const dual_number operator*(const ex & lh, const dual_number & rh);
const dual_number operator/(const dual_number & lh, const ex & rh);
const dual_number operator/(const ex & lh, const dual_number & rh);
const dual_number operator/(const dual_number & lh, const ex & rh);

@  We overload standard algebraic operations for [[dual_number]].
<<Dual number class declaration>>=
//const dual_number operator*(const ex & lh, const dual_number & rh);
//const dual_number operator/(const ex & lh, const dual_number & rh);

@ The following methods are needed for \GiNaC\ to work properly.
<<Technical methods>>=
	dual_number normal() const { return dual_number(u_comp.normal(), v_comp.normal()); }
	dual_number subs(const ex & e, unsigned options = 0) const;
	bool is_zero() const;
	bool is_equal(const ex & other) const;
	size_t nops() const { return 2; }
	ex op(size_t i) const;
	ex & let_op(size_t i);
#if GINAC_VERSION_ATLEAST(1,5)
	dual_number(const archive_node &n, lst &sym_lst);
	void archive(archive_node &n) const;
	ex unarchive(const archive_node &n, lst &sym_lst);
	return_type_t return_type_tinfo() const {return make_return_type_t<dual_number>();}
#endif

@ Additional routines.
<<Dual number class declaration>>=
//dual_number dn_from_arg_mod(const ex & a, const ex & n);
ex v_from_u_and_norm(const ex & u, const ex & n);

// End of "header"


@
\subsubsection{Standard Implementation Part}
\label{sec:stand-impl-part}

@ The implementation uses standard \GiNaC\ technique.
<<Dual number class implementation>>=

GINAC_IMPLEMENT_REGISTERED_CLASS_OPT(dual_number, basic, 
						  print_func<print_context>(&dual_number::do_print).
						  print_func<print_latex>(&dual_number::do_print_latex))

#if GINAC_VERSION_ATLEAST(1,5)
#else
const tinfo_static_t dual_number::return_type_tinfo_static[256] = {{}};
#endif


@
\subsubsection{Implementation of Constructors}
\label{sec:impl-constr}
Default constructor.
<<Dual number class implementation>>=
#if GINAC_VERSION_ATLEAST(1,5)
dual_number::dual_number() : inherited(), u_comp(0), v_comp(0)
#else
dual_number::dual_number() : inherited(&dual_number::tinfo_static), u_comp(0), v_comp(0)
#endif
{
	setflag(status_flags::not_shareable);
}

@ Constructor from two components.
<<Dual number class implementation>>=
#if GINAC_VERSION_ATLEAST(1,5)
dual_number::dual_number(const ex & a, const ex & b) : inherited(), 
u_comp(a), v_comp(b)
#else
dual_number::dual_number(const ex & a, const ex & b) : inherited(&dual_number::tinfo_static), 
u_comp(a), v_comp(b)
#endif
{
}

@ Constructor from a single expression. It may contain two components\ldots
<<Dual number class implementation>>=
#if GINAC_VERSION_ATLEAST(1,5)
dual_number::dual_number(const ex & P) : inherited()
#else
dual_number::dual_number(const ex & P) : inherited(&dual_number::tinfo_static)
#endif
{
	if (is_a<lst>(P) || is_a<matrix>(P) || is_a<dual_number>(P)) {
		u_comp = P.op(0);
		v_comp = P.op(1);

@ \ldots if it is a real expression we embed it into [[dual_number]]\ldots
<<Dual number class implementation>>=
	} else if (P.imag_part().normal().is_zero()) {
		dual_number t=dn_from_arg_mod(Arg0, P);
		u_comp = t.op(0);
		v_comp = t.op(1);

@ \ldots or if its a complex expression we decompose it into the real and
imaginary parts.
<<Dual number class implementation>>=
	} else {
		u_comp = P.real_part();
		v_comp = P.imag_part();
	}
}

@
\subsubsection[Service methods for the GiNaC infrastructure]{Service methods for the {\GiNaC} infrastructure}
\label{sec:serv-meth-ginac}

Standard parts involving archiving, comparison and printing of the [[dual_number]] class
<<Dual number class implementation>>=

dual_number::dual_number(const archive_node &n, lst &sym_lst) : inherited()
{
	n.find_ex("u_comp", u_comp, sym_lst);
	n.find_ex("v_comp", v_comp, sym_lst);
}

@ Archiving routine.
<<Dual number class implementation>>=
void dual_number::archive(archive_node &n) const
{
	inherited::archive(n);
	n.add_ex("u_comp", u_comp);
	n.add_ex("v_comp", v_comp);
}

@ Archiving routine.
<<Dual number class implementation>>=
ex dual_number::unarchive(const archive_node &n, lst &sym_lst)
{
	return (new dual_number(n, sym_lst))->setflag(status_flags::dynallocated);
}

@ Comparison routine.
<<Dual number class implementation>>=
int dual_number::compare_same_type(const basic & other) const
{
	GINAC_ASSERT(is_a<dual_number>(other));
	const dual_number &o = static_cast<const dual_number &>(other);
	
	int cmpval = u_comp.compare(o.op(0));
	if (cmpval!=0) return cmpval;

	return v_comp.compare(o.op(1));
}

@ Equality of two dual numbers.
<<Dual number class implementation>>=
bool dual_number::is_equal(const ex & other) const
{
	GINAC_ASSERT(is_a<dual_number>(other));
	const dual_number &o = static_cast<const dual_number &>(other);
	
	return (u_comp-o.op(0)).normal().is_zero() && (v_comp-o.op(1)).normal().is_zero();
}

@ 
\subsubsection{Printing}
\label{sec:printing}
Default printing.
<<Dual number class implementation>>=
void dual_number::do_print(const print_context & c, unsigned level) const
{
	c.s << "[";
	u_comp.print(c);
	c.s << ",";
	v_comp.print(c);
	c.s << "]";
}

@ \LaTeX\ printing.
<<Dual number class implementation>>=
void dual_number::do_print_latex(const print_latex & c, unsigned level) const
{
	c.s << "\\left(\\begin{array}{cc}";
	u_comp.print(c);
	c.s << "&";
	v_comp.print(c);
	c.s << "\\end{array}\\right)";
}

@
\subsubsection{Overloading algebraic operations}
\label{sec:overl-algebr-oper}
Addition.
<<Dual number class implementation>>=
const dual_number operator+(const dual_number & lh, const dual_number & rh) 
{
	return lh.add(rh);
}

const dual_number operator-(const dual_number & lh, const dual_number & rh)
{
	return lh.sub(rh);
}

@ Multiplication.
<<Dual number class implementation>>=
const dual_number operator*(const dual_number & lh, const ex & rh)
{
	return lh.mul(rh);
}

const dual_number operator*(const ex & lh, const dual_number & rh)
{
	return rh.mul(lh);
}

const dual_number operator*(const dual_number & lh, const dual_number & rh)
{
	return lh.mul(rh);
}

@ Division.
<<Dual number class implementation>>=
const dual_number operator/(const dual_number & lh, const dual_number & rh)
{
	return lh.mul(rh.power(-1));
}

const dual_number operator/(const ex & lh, const dual_number & rh)
{
	return rh.power(-1)*lh;
}

const dual_number operator/(const dual_number & lh, const ex & rh)
{
	return lh.mul(pow(rh, -1));
}

@

\subsubsection{Component-related functions}
\label{sec:comp-relat-funct}

<<Dual number class implementation>>=
ex dual_number::op(size_t i) const
{
	GINAC_ASSERT(i<nops());
	
	switch (i) {
	case 0:
		return u_comp;
	case 1:
		return v_comp;
	default:
		throw(std::invalid_argument("dual_number::op(): requested" 
									" operand out of the range (2)"));
	}
}

@
<<Dual number class implementation>>=
dual_number dual_number::subs(const ex & e, unsigned options) const
{
	exmap m;
	if (e.info(info_flags::list)) {
		lst l = ex_to<lst>(e);
		for (lst::const_iterator i = l.begin(); i != l.end(); ++i)
			m.insert(std::make_pair(i->op(0), i->op(1)));
	} else if (is_a<relational>(e)) {
		m.insert(std::make_pair(e.op(0), e.op(1)));
	} else
		throw(std::invalid_argument("dual_number::subs(): the parameter"
									" should be a relational or a lst"));
	
 return ex_to<dual_number>(inherited::subs(m, options));
}

@
<<Dual number class implementation>>=
ex & dual_number::let_op(size_t i)
{
	GINAC_ASSERT(i<nops());
	
	ensure_if_modifiable();
	switch (i) {
	case 0:
		return u_comp;
	case 1:
		return v_comp;
	default:
		throw(std::invalid_argument("dual_number::let_op(): requested operand"
									" out of the range (2)"));
	}
}

@ 
<<Dual number class implementation>>=
void set_subgroup(bool N) {
	subgroup_N = N;
}

void set_straight_spoke(bool S) {
	straight_spoke = S; 
	if (not S) 
		subgroup_N=false;
}


@ This is the end of [[dual_number]] implementation. 


==> anc/parab-rotation.cpp <==
#line 297 "parab-rotation.nw"
#include <cycle.h>
#include <dualnum.h>

#line 302 "parab-rotation.nw"
 
#line 313 "parab-rotation.nw"
const numeric half(1,2);

#line 320 "parab-rotation.nw"
possymbol v("v"), v1("v'"), v2("v''");

#line 324 "parab-rotation.nw"
realsymbol u("u"), u1("u'"), u2("u''"), 
 a("a"), b("b"), c("c"), d("d"), x("x"), y("y"),

#line 329 "parab-rotation.nw"
 sign("s", "\\sigma");

#line 333 "parab-rotation.nw"
varidx mu(symbol("mu", "\\mu"), 1), nu(symbol("nu", "\\nu"), 2);

#line 337 "parab-rotation.nw"
dual_number P(u, v), P1(u1, v1), P2(u2, v2);

#line 341 "parab-rotation.nw"
ex e = clifford_unit(mu, diag_matrix(lst(sign))),
 e0 = e.subs(mu==0),
 one = dirac_ONE(),
 e2 = clifford_unit(nu, diag_matrix(lst(-1,sign)));

#line 303 "parab-rotation.nw"
 
#line 354 "parab-rotation.nw"
void parab_rot_sub(bool N, bool S) {
	cout << "Calculations for subgroup \\(N"
		 << (N ? "" : "'") << "\\) and "
		 << (S ? "straight" : "geodesics") << " spokes\\\\"<<endl;
	set_subgroup(N);
	set_straight_spoke(S);
	ex X,
		W0=dn_from_arg_mod(Arg0, 1),
		u0=W0.op(0),
		v0=W0.op(1),
		P0=matrix(1, 2, lst(u0, v0));
	
#line 368 "parab-rotation.nw"
cout << "Reference point: \\(" << P0 << "\\)\\\\" << endl;
cout << "Reference point arg: \\(" << ex_to<dual_number>(W0).arg() << "\\)\\\\" << endl;
cout << "Reference point norm: \\(" << ex_to<dual_number>(W0).norm() << "\\)\\\\" << endl;


#line 376 "parab-rotation.nw"
if (subgroup_N)
	X=matrix(2, 2, lst(one, one*x, 0, one));
else
	X=matrix(2, 2, lst(one, 0, one*x, one));

#line 383 "parab-rotation.nw"
ex   TC, TCI;
if (S) {
	TC=matrix(2, 2, lst(one, -e0, -e0, one));
	TCI=matrix(2, 2, lst(one, e0, e0, one));
} else{
	TC=matrix(2, 2, lst(one, -e0*half, -e0*half, one));
	TCI=matrix(2, 2, lst(one, e0*half, e0*half, one));
}

#line 394 "parab-rotation.nw"
 
#line 37 "parab-rotation.nw"
ex XC=canonicalize_clifford((TC*X*TCI).evalm());
formula_out("Cayley of the matrix X: ", XC.subs(sign==0).normal());

#line 42 "parab-rotation.nw"
dual_number W(clifford_moebius_map(XC, P.to_matrix(), e).subs(sign==0).normal()),
	W1 = W.subs(lst(u==u1, v==v1));
formula_out("Rotation by x: ", W);
if (not W.is_equal(P.rot(x)))
	cout << "*** dualnumber::rot() gives wrong answer *** \\(" <<
		P.rot(x) << "\\)" << endl << endl;

#line 51 "parab-rotation.nw"
formula_out("Rotation of \\((u_0, v_0)\\) by \\(x\\): ",
			W.subs(lst(u == u0, v == v0)).subs(Inf == pow(y, -1)).normal().subs(y == 0).normal());

#line 56 "parab-rotation.nw"
formula_out("Parabolic norm: ", P.norm());
formula_out("Parabolic argument: ", P.arg());

#line 61 "parab-rotation.nw"
possymbol t1("t1","t_1"), a1("a1", "a_1"), n("n");
formula_out("Real number \\(t_1\\) as a dual number: ", dual_number(t1));

#line 66 "parab-rotation.nw"
formula_out("Product: ", P*P1);

#line 70 "parab-rotation.nw"
formula_out("Product by a scalar: ", a*P);

#line 74 "parab-rotation.nw"
formula_out("Real part: ", P.real_part());
formula_out("Imag part: ", P.imag_part());

#line 80 "parab-rotation.nw"
//formula_out("Add is: ", (P+P1).normal());

#line 84 "parab-rotation.nw"
formula_out("Zero vector: ", zero_dual_number());

#line 88 "parab-rotation.nw"
formula_out("Negative vector: ", P.neg());

#line 92 "parab-rotation.nw"
formula_out("Dual number from argument \\(0\\) and norm \\(n\\): ", 
			dn_from_arg_mod(0, n));
dual_number PP=dn_from_arg_mod(a1, n);
formula_out("Dual number from argument \\(a_1\\) and norm \\(n\\): ", 
			PP.normal());
formula_out("Dual number from argument \\(a_1\\) and norm \\(n\\)---norm: ", 
			PP.norm().normal());
formula_out("Dual number from argument \\(a_1\\) and norm \\(n\\)---arg: ", 
			PP.arg().normal().normal());

#line 106 "parab-rotation.nw"
formula_out("Lin comb of two vectors \\(a*(1, 0)+b*(-1, 0)\\): ",
			(a*dual_number(1,0)+b*dual_number(-1,0)).normal());

#line 395 "parab-rotation.nw"
 
#line 116 "parab-rotation.nw"
test_out("\\(P\\) is the sum \\(\\Re(P)\\) and \\(\\Im(P)\\): ",
 P-(ex_to<dual_number>(P.real_part())+ex_to<dual_number>(P.imag_part())));

#line 122 "parab-rotation.nw"
test_out("The real part of a real dual number is itself: ",
		 ex_to<dual_number>(dual_number(a).real_part()).norm()-a);

#line 128 "parab-rotation.nw"
test_out("norm is invariant under rotations: ", P.norm()-W.norm());

#line 133 "parab-rotation.nw"
test_out("Product is invariant under rotations: ", P*P1.conjugate()-W*W1.conjugate());

#line 137 "parab-rotation.nw"
test_out("Product \\(w\\bar{w}\\) is norm squared: ",
   (P*P.conjugate()-dn_from_arg_mod(Arg0, pow(P.norm(), 2))));

#line 142 "parab-rotation.nw"
test_out("Product \\((u, v)*(u_0, v_0)\\) is \\((u, v)\\): ", P*P0-P);

#line 146 "parab-rotation.nw"
test_out("Add is commutative: ", (P+P1)-(P1+P));

#line 150 "parab-rotation.nw"
test_out("Add is associative: ", ((P+P1)+ P2)-(P+(P1+P2)));

#line 154 "parab-rotation.nw"
test_out("S-mult is commutative: ", P*a-a*P);

#line 158 "parab-rotation.nw"
test_out("S-mult is associative: ", b*P*a-a*P*b);

#line 162 "parab-rotation.nw"
test_out("S-mult is distributive 1: ", a*(P+P1)-(a*P +a*P1));

#line 166 "parab-rotation.nw"
test_out("S-mult is distributive 2: ", P*(a+b)-(P*a + P*b));

#line 170 "parab-rotation.nw"
test_out("Product is symmetric (commutative): ", P*P1-P1*P);

#line 174 "parab-rotation.nw"
test_out("Prod is associative: ", (P*P1)*P2-P*(P1*P2));

#line 178 "parab-rotation.nw"
test_out("Product is distributive: ", (P+P1)*P2-(P*P2+P1*P2));

#line 396 "parab-rotation.nw"
 cout <<  (latexout ? "\\vspace{2mm}\\hrule" :
		   "----------------------------------------" ) << endl;
}

#line 304 "parab-rotation.nw"
 
#line 193 "parab-rotation.nw"
ex s_map(const ex & u, const ex & v) {
	return matrix(2, 2, lst(v,u,0,1));
}

ex s_map(const ex & P) {
	if (P.nops() == 2)
		return s_map(P.op(0), P.op(1));
	cerr << "s_map() error: parameter should have two operands" << endl;
	return s_map(P,1);
}

#line 210 "parab-rotation.nw"
ex r_map(const ex & M, const ex & K) {
	ex K1=K.evalm(), K2;
	lst vars = (is_a<symbol>(K1.op(2)) ? lst(K1.op(2)) :  lst(K1.op(1)));
	if (is_a<symbol>(K1.op(3))) {
		vars = vars.append(K1.op(3));
		K2 = K1.subs(lsolve(lst((M*K1).evalm().op(2)==0), vars)).subs(K1.op(3)==1);
	} else
		K2 = K1.subs(lsolve(lst((M*K1).evalm().op(2)==0), vars));
	return pow(K2, -1).evalm();
}

#line 223 "parab-rotation.nw"
ex p_map(const ex & M, const ex & K) {
	ex x = K.evalm().op(3);
	ex MK=(M*pow(r_map(M,K),-1)).evalm();
	ex D=MK.op(3).subs(x==1).normal();
	return matrix(1, 2, lst((MK.op(1).subs(x==1).normal()/D).normal(),
							(MK.op(0).subs(x==1).normal()/D).normal()));
}

#line 233 "parab-rotation.nw"
ex p_map_m(const ex & M, const ex & K) {
 return (M*pow(r_map(M,K),-1)).evalm();
}

#line 305 "parab-rotation.nw"
 
#line 409 "parab-rotation.nw"
int main(){
 latexout=true;

#line 414 "parab-rotation.nw"
 cout << boolalpha;
 if (latexout)
	 cout << latex;
 
#line 441 "parab-rotation.nw"
ofstream asymptote("parab-rot-data.asy");
asymptote << "//This file is automatically created from the code in parab-rotation.nw" 
		<< endl << endl
		<< "path[] K=";
for(int i=0; i<6; i++)
	cycle2D(lst(0,0),e2.subs(sign==-1),i*i*.04)
		.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] Kb=";
cycle2D(lst(0,0),e2.subs(sign==-1),1)
	.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, false);
asymptote << ";" << endl;

#line 456 "parab-rotation.nw"
asymptote << "path[] A=";
for(int i=0; i<6; i++) {
 cycle2D(lst(0,0),e2.subs(sign==1),-i*i*.04)
	 .asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, (i>0));
 cycle2D(lst(0,0),e2.subs(sign==1),i*i*.12)
	 .asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, true);
}
asymptote << ";" << endl;
asymptote << "path[] Ab=";
cycle2D(lst(0,0),e2.subs(sign==1),-1)
	.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, false);
asymptote << ";" << endl;

#line 471 "parab-rotation.nw"
asymptote << "path[] At=";
for(int i=0; i<6; i++) {
	cycle2D(lst(0,0),e2.subs(sign==1),i*i*.04)
		.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, (i>0));
	cycle2D(lst(0,0),e2.subs(sign==1),-i*i*.12)
		.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, true);
}
asymptote << ";" << endl;
asymptote << "path[] Abt=";
cycle2D(lst(0,0),e2.subs(sign==1),1)
		.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, false);
asymptote << ";" << endl;

#line 486 "parab-rotation.nw"
asymptote << "path[] N=";
for(int i=0; i<6; i++)
	cycle2D(1,lst(0,numeric(1,2)),numeric(i,2)-1,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] Nb=";
cycle2D(1,lst(0,numeric(1,2)),-1,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, false);
asymptote << ";" << endl;

#line 498 "parab-rotation.nw"
asymptote << "path[] N1=";
for(int i=0; i<5; i++)
	cycle2D(.5*i*i*i+1,lst(0,numeric(1,2)),-1,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] N1b=";
cycle2D(1,lst(0,numeric(1,2)),-1,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, false);
asymptote << ";" << endl;

#line 510 "parab-rotation.nw"
asymptote << "path[] Ng=";
for(int i=0; i<6; i++)
	cycle2D(0.5,lst(0,numeric(1,2)),numeric(i,2)-.5,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] Ngb=";
cycle2D(0.5,lst(0,numeric(1,2)),-.5,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, false);
asymptote << ";" << endl;

#line 522 "parab-rotation.nw"
asymptote << "path[] N1g=";
for(int i=0; i<5; i++)
	cycle2D(.25*i*i*i+.5,lst(0,numeric(1,2)),-.5,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] N1gb=";
cycle2D(.5,lst(0,numeric(1,2)),-.5,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, false);
asymptote << ";" << endl;

#line 534 "parab-rotation.nw"
numeric L[9]={-2,-1.4,-.8,-.4,0,.4,.8,1.2,2}, low, high;

asymptote << "path[] N1geoE=";
for(int i=0; i<9; i++){
	if (abs(L[i])<.5) {
			low=min((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
			high=max((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
		} else if (L[i]>.5) {
			low=numeric(-3,2);
			high=min((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
		} else {
			low=max((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
			high=numeric(3,2);
		}
	cycle2D(-1+4+4*L[i]*L[i],lst(4*L[i],2),0,e2.subs(sign==0))
		.asy_path(asymptote, max(numeric(-3,2),low), min(numeric(3,2),high), -1.5, 2, 0,(i>0));
}
asymptote << ";" << endl;

asymptote << "path[] N1geoEf=";
for(int i=0; i<9; i++){
	cycle2D(-1+4+4*L[i]*L[i],lst(4*L[i],2),0,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0,(i>0));
}
asymptote << ";" << endl;

asymptote.close();



#line 422 "parab-rotation.nw"
 parab_rot_sub(true, true);
 parab_rot_sub(false, true);
// parab_rot_sub(false, false); To work with geodesic spokes

#line 428 "parab-rotation.nw"
	
#line 243 "parab-rotation.nw"
ex M=matrix(2,2, lst(a,b,c,d)), H;

#line 247 "parab-rotation.nw"
string cases[]={"Elliptic", "Parabolic (\\(N^\\prime\\))", "Hyperbolic"};

#line 253 "parab-rotation.nw"
ex subgroups=lst(matrix(2, 2, lst(x,-y,y,x)),
				 matrix(2, 2, lst(1,0,y,1)),
				 matrix(2, 2, lst(x,y,y,x)));

#line 259 "parab-rotation.nw"
for(int i=0; i<3; i++) { 
 H=subgroups[i];
 cout << cases[i] << " case of induced representations\\\\" << endl;
 //formula_out("M*H: ", (M*H).evalm());

#line 266 "parab-rotation.nw"
 formula_out("map \\(r(M)\\): ", r_map(M,H));

#line 270 "parab-rotation.nw"
 formula_out("map \\(s^{-1}(M)\\): ", p_map_m(M,H).subs(a==(1+b*c)/d).normal());

#line 274 "parab-rotation.nw"
 formula_out("character: ", r_map(M*s_map(P),H));

#line 279 "parab-rotation.nw"
 formula_out("Moebius map: ", p_map(M*s_map(P.to_matrix()),H));
 test_out("Moebius map is given by the imaginary unit: ", p_map(M*s_map(P),H) -
		  clifford_moebius_map(a*one, b*one, c*one, d*one,P.to_matrix(),e).subs(sign==i-1));
 cout <<  (latexout ? "\\vspace{2mm}\\hrule" :
		   "----------------------------------------" ) << endl;
}


#line 433 "parab-rotation.nw"
}



==> anc/parab-rotation.nw <==
%	$Id: parab-rotation.nw,v 1.4 2011/12/09 21:29:08 kisilv Exp $	

@
@ %keyword basic
@ %keyword ex
@ %keyword numeric
@ %keyword idx
@ %keyword varidx
@ %keyword matrix
@ %keyword symbol
@ %keyword realsymbol
@ %keyword relational
@ %keyword indexed
@ %keyword tensor
@ %keyword tensormetric
@ %keyword lst
@ %keyword clifford
@ %keyword cycle
@ %keyword cycle2D
@ %keyword dual_number

This piece of software is licensed under
\href{http://www.gnu.org/licenses/gpl.html}{GNU General Public
  License} (Version 3, 29 June 2007)~\cite{GNUGPL}.

@
\subsection{Calculation and Tests}
This Subsection contains code for calculation of various
expression. See~\cite{Kisil04c} or \GiNaC info for usage of Clifford
algebra functions.

@ \subsubsection{Calculation of Expressions}
\label{sec:calc-expr}
Firstly, we output the expression of the Cayley transform for a generic
element from subgroups \(N\) and \(N^\prime\).
<<Show expressions>>=
ex XC=canonicalize_clifford((TC*X*TCI).evalm());
formula_out("Cayley of the matrix X: ", XC.subs(sign==0).normal());

@ Then we calculate M\"obius action of those matrix on a point.
<<Show expressions>>=
dual_number W(clifford_moebius_map(XC, P.to_matrix(), e).subs(sign==0).normal()),
	W1 = W.subs(lst(u==u1, v==v1));
formula_out("Rotation by x: ", W);
if (not W.is_equal(P.rot(x)))
	cout << "*** dualnumber::rot() gives wrong answer *** \\(" <<
		P.rot(x) << "\\)" << endl << endl;

@ Next we specialise the above result to the reference point.
<<Show expressions>>=
formula_out("Rotation of \\((u_0, v_0)\\) by \\(x\\): ",
			W.subs(lst(u == u0, v == v0)).subs(Inf == pow(y, -1)).normal().subs(y == 0).normal());

@ The expression for the parabolic norm.
<<Show expressions>>=
formula_out("Parabolic norm: ", P.norm());
formula_out("Parabolic argument: ", P.arg());

@ Embedding of reals into dual numbers.
<<Show expressions>>=
possymbol t1("t1","t_1"), a1("a1", "a_1"), n("n");
formula_out("Real number \\(t_1\\) as a dual number: ", dual_number(t1));

@ The expression for the product of two points.
<<Show expressions>>=
formula_out("Product: ", P*P1);

@ The expression of the product of a point and a scalar.
<<Show expressions>>=
formula_out("Product by a scalar: ", a*P);

@ Expressions for the real and imaginary parts.
<<Show expressions>>=
formula_out("Real part: ", P.real_part());
formula_out("Imag part: ", P.imag_part());

@ The expression for a sum of two points is too cumbersome to be
printed.
<<Show expressions>>=
//formula_out("Add is: ", (P+P1).normal());

@ Expression for zero is
<<Show expressions>>=
formula_out("Zero vector: ", zero_dual_number());

@ Expression for zero is
<<Show expressions>>=
formula_out("Negative vector: ", P.neg());

@ Expression for zero is
<<Show expressions>>=
formula_out("Dual number from argument \\(0\\) and norm \\(n\\): ", 
			dn_from_arg_mod(0, n));
dual_number PP=dn_from_arg_mod(a1, n);
formula_out("Dual number from argument \\(a_1\\) and norm \\(n\\): ", 
			PP.normal());
formula_out("Dual number from argument \\(a_1\\) and norm \\(n\\)---norm: ", 
			PP.norm().normal());
formula_out("Dual number from argument \\(a_1\\) and norm \\(n\\)---arg: ", 
			PP.arg().normal().normal());

@ Linear combination of points \((1,0)\) and \((-1,0)\) with
coefficients \(a\) and \(b\), for the linearisation presented in
\cite{Kisil07a}.
<<Show expressions>>=
formula_out("Lin comb of two vectors \\(a*(1, 0)+b*(-1, 0)\\): ",
			(a*dual_number(1,0)+b*dual_number(-1,0)).normal());

@
\subsubsection{Checking Algebraic Identities }
\label{sec:check-algebr-ident}
In this Subsection we verify basic algebraic properties of the defined operations.

@ A dual number is the sum of its real and imaginary parts.
<<Check identities>>=
test_out("\\(P\\) is the sum \\(\\Re(P)\\) and \\(\\Im(P)\\): ",
 P-(ex_to<dual_number>(P.real_part())+ex_to<dual_number>(P.imag_part())));

@ A dual number maid out of a real \(a\) has the norm of real part
equal to \(a\).
<<Check identities>>=
test_out("The real part of a real dual number is itself: ",
		 ex_to<dual_number>(dual_number(a).real_part()).norm()-a);

@ The norm is invariant under parabolic rotations, i.e. they are in
agreement with Defn.~\ref{de:norm}.
<<Check identities>>=
test_out("norm is invariant under rotations: ", P.norm()-W.norm());

@ The product \(w_1\bar{w}_2\) is invariant under rotations,
Prop.~\ref{item:prod-inv}.
<<Check identities>>=
test_out("Product is invariant under rotations: ", P*P1.conjugate()-W*W1.conjugate());

@ Product \(w\bar{w}\) is \((0, \modulus{w}^2)\), Prop.~\ref{item:prod-norm-sq}.
<<Check identities>>=
test_out("Product \\(w\\bar{w}\\) is norm squared: ",
   (P*P.conjugate()-dn_from_arg_mod(Arg0, pow(P.norm(), 2))));

@ The reference point is unit under multiplication.
<<Check identities>>=
test_out("Product \\((u, v)*(u_0, v_0)\\) is \\((u, v)\\): ", P*P0-P);

@ Addition is commutative, Prop.~\ref{item:add-is-comm-ass}.
<<Check identities>>=
test_out("Add is commutative: ", (P+P1)-(P1+P));

@ Addition is associative, Prop.~\ref{item:add-is-comm-ass}.
<<Check identities>>=
test_out("Add is associative: ", ((P+P1)+ P2)-(P+(P1+P2)));

@ Multiplication by a scalar is commutative.
<<Check identities>>=
test_out("S-mult is commutative: ", P*a-a*P);

@ Multiplication by a scalar is associative.
<<Check identities>>=
test_out("S-mult is associative: ", b*P*a-a*P*b);

@ Distributive law \(a(w_1+w_2)=aw_1+aw_2\), Prop.~\ref{item:distrib-scalar}.
<<Check identities>>=
test_out("S-mult is distributive 1: ", a*(P+P1)-(a*P +a*P1));

@ Distributive law \((a+b)w=aw+bw\), Prop.~\ref{item:distrib-scalar}.
<<Check identities>>=
test_out("S-mult is distributive 2: ", P*(a+b)-(P*a + P*b));

@ Product is commutative, Prop.~\ref{item:prod-comm-ass}.
<<Check identities>>=
test_out("Product is symmetric (commutative): ", P*P1-P1*P);

@ Product is associative, Prop.~\ref{item:prod-comm-ass}.
<<Check identities>>=
test_out("Prod is associative: ", (P*P1)*P2-P*(P1*P2));

@ Product and addition are distributive, Prop.~\ref{item:distrib}.
<<Check identities>>=
test_out("Product is distributive: ", (P+P1)*P2-(P*P2+P1*P2));

@
\subsection{Induced Representations}
\label{sec:induc-repr1}
 Here we calculate the basic formulae for Section~\ref{sec:induc-repr}.

@
\subsubsection{Encoded formulae}
\label{sec:encoded-formulae}


@ This routine encodes the map \(s: \Space{R}{2}\rightarrow
\SL\)~\eqref{eq:s-map}.
<<Induced representations routines>>=
ex s_map(const ex & u, const ex & v) {
	return matrix(2, 2, lst(v,u,0,1));
}

ex s_map(const ex & P) {
	if (P.nops() == 2)
		return s_map(P.op(0), P.op(1));
	cerr << "s_map() error: parameter should have two operands" << endl;
	return s_map(P,1);
}

@ This routine encodes the map \(r: \SL \rightarrow
H\)~\eqref{eq:r-map}. The first parameter is an element of \(\SL\), the
second---is a generic element of subgroup \(H\). We look specific
matrix of the form \(K\) which makes the product \(MK\) belonging to
the image of [[s_map()]], i.e. its \((2,1)\) element should be zero.
<<Induced representations routines>>=
ex r_map(const ex & M, const ex & K) {
	ex K1=K.evalm(), K2;
	lst vars = (is_a<symbol>(K1.op(2)) ? lst(K1.op(2)) :  lst(K1.op(1)));
	if (is_a<symbol>(K1.op(3))) {
		vars = vars.append(K1.op(3));
		K2 = K1.subs(lsolve(lst((M*K1).evalm().op(2)==0), vars)).subs(K1.op(3)==1);
	} else
		K2 = K1.subs(lsolve(lst((M*K1).evalm().op(2)==0), vars));
	return pow(K2, -1).evalm();
}

@ This is the inverse \(s^{-1}\) of the above map \(s\).
<<Induced representations routines>>=
ex p_map(const ex & M, const ex & K) {
	ex x = K.evalm().op(3);
	ex MK=(M*pow(r_map(M,K),-1)).evalm();
	ex D=MK.op(3).subs(x==1).normal();
	return matrix(1, 2, lst((MK.op(1).subs(x==1).normal()/D).normal(),
							(MK.op(0).subs(x==1).normal()/D).normal()));
}

@ This is a matrix form of the above inverse map [[p_map()]].
<<Induced representations routines>>=
ex p_map_m(const ex & M, const ex & K) {
 return (M*pow(r_map(M,K),-1)).evalm();
}

@
\subsubsection{Caculation of induced representation formulae}
\label{sec:cacul-induc-repr}

@  Firstly we define a generic element [[M]] of \(\SL\).
<<Induced representations>>=
ex M=matrix(2,2, lst(a,b,c,d)), H;

@ We consider the three cases.
<<Induced representations>>=
string cases[]={"Elliptic", "Parabolic (\\(N^\\prime\\))", "Hyperbolic"};

@ In the those cases [[subgroups]] holds a generic element of a
subgroup \(H\), see~\eqref{eq:k-subgroup}, \eqref{eq:ap-subgroup}
and~\eqref{eq:np-subgroup}.
<<Induced representations>>=
ex subgroups=lst(matrix(2, 2, lst(x,-y,y,x)),
				 matrix(2, 2, lst(1,0,y,1)),
				 matrix(2, 2, lst(x,y,y,x)));

@ Now we run a cycle over the three cases\ldots
<<Induced representations>>=
for(int i=0; i<3; i++) { 
 H=subgroups[i];
 cout << cases[i] << " case of induced representations\\\\" << endl;
 //formula_out("M*H: ", (M*H).evalm());

@ \ldots and output expression of \(r\)~\eqref{eq:r-map},\ldots
<<Induced representations>>=
 formula_out("map \\(r(M)\\): ", r_map(M,H));

@ \ldots matrix form of the inverse \(s^{-1}\)~\eqref{eq:r-map},\ldots
<<Induced representations>>=
 formula_out("map \\(s^{-1}(M)\\): ", p_map_m(M,H).subs(a==(1+b*c)/d).normal());

@ \ldots expression for the argument of the character in~\eqref{eq:def-ind},\ldots
<<Induced representations>>=
 formula_out("character: ", r_map(M*s_map(P),H));

@ \ldots and finally the action~\eqref{eq:g-action} of \(\SL\) on the
homogeneous space.
<<Induced representations>>=
 formula_out("Moebius map: ", p_map(M*s_map(P.to_matrix()),H));
 test_out("Moebius map is given by the imaginary unit: ", p_map(M*s_map(P),H) -
		  clifford_moebius_map(a*one, b*one, c*one, d*one,P.to_matrix(),e).subs(sign==i-1));
 cout <<  (latexout ? "\\vspace{2mm}\\hrule" :
		   "----------------------------------------" ) << endl;
}

@
\subsection{Program Outline}
\label{sec:program-outline}
Here is the outline how we use the above parts.

@
\subsubsection{Test program outline}
\label{sec:test-program-outline}

Firstly we load [[dual_number]] support.
<<*>>=
#include <cycle.h>
#include <dualnum.h>

@ The rest of the program makes all checks.
<<*>>=
 <<Definition of variables>>
 <<Test routine>>
 <<Induced representations routines>>
 <<Main procedure>>

@
\subsubsection{Variables}
\label{sec:variables}

@ These [[realsymbol]]s are used in our calculations.
<<Definition of variables>>=
const numeric half(1,2);

@ Variables \(v\)s oftenly appear under square roots of the form
\(\sqrt{1+2v}\). To facilitate the simplifications of the type
\((\sqrt{1+2v})^2 = 1+2v\) we (falsely) define them to be positive
symbols.  
<<Definition of variables>>=
possymbol v("v"), v1("v'"), v2("v''");

@  Other real variables.
<<Definition of variables>>=
realsymbol u("u"), u1("u'"), u2("u''"), 
 a("a"), b("b"), c("c"), d("d"), x("x"), y("y"),

@ Finally this variable keeps the signature of the metric space.
<<Definition of variables>>=
 sign("s", "\\sigma");

@ This an index used for the definition of Clifford units.
<<Definition of variables>>=
varidx mu(symbol("mu", "\\mu"), 1), nu(symbol("nu", "\\nu"), 2);

@ Three generic points which are used in calculations.
<<Definition of variables>>=
dual_number P(u, v), P1(u1, v1), P2(u2, v2);

@ Here we define a parabolic Clifford units [[one]], [[e0]].
<<Definition of variables>>=
ex e = clifford_unit(mu, diag_matrix(lst(sign))),
 e0 = e.subs(mu==0),
 one = dirac_ONE(),
 e2 = clifford_unit(nu, diag_matrix(lst(-1,sign)));

@
\subsubsection{Test routine}
\label{sec:test-routine}
This routine make the same sequence of checks for both cases of
subgroups \(N\) and \(N^\prime\).

@ First we define the reference point [[(u0,v0)]].
<<Test routine>>=
void parab_rot_sub(bool N, bool S) {
	cout << "Calculations for subgroup \\(N"
		 << (N ? "" : "'") << "\\) and "
		 << (S ? "straight" : "geodesics") << " spokes\\\\"<<endl;
	set_subgroup(N);
	set_straight_spoke(S);
	ex X,
		W0=dn_from_arg_mod(Arg0, 1),
		u0=W0.op(0),
		v0=W0.op(1),
		P0=matrix(1, 2, lst(u0, v0));
	
@ These two matrices define the Cayley transform and its inverse.
<<Test routine>>=
cout << "Reference point: \\(" << P0 << "\\)\\\\" << endl;
cout << "Reference point arg: \\(" << ex_to<dual_number>(W0).arg() << "\\)\\\\" << endl;
cout << "Reference point norm: \\(" << ex_to<dual_number>(W0).norm() << "\\)\\\\" << endl;


@ For the subgroup \(N\) we consider upper-triangular matrices, for
\(N^\prime\)---lower-triangular.
<<Test routine>>=
if (subgroup_N)
	X=matrix(2, 2, lst(one, one*x, 0, one));
else
	X=matrix(2, 2, lst(one, 0, one*x, one));

@ Two different types of Cayley transforms.
<<Test routine>>=
ex   TC, TCI;
if (S) {
	TC=matrix(2, 2, lst(one, -e0, -e0, one));
	TCI=matrix(2, 2, lst(one, e0, e0, one));
} else{
	TC=matrix(2, 2, lst(one, -e0*half, -e0*half, one));
	TCI=matrix(2, 2, lst(one, e0*half, e0*half, one));
}

@ Common part of test routine.
<<Test routine>>=
 <<Show expressions>>
 <<Check identities>>
 cout <<  (latexout ? "\\vspace{2mm}\\hrule" :
		   "----------------------------------------" ) << endl;
}

@
\subsubsection{Main procedure}
\label{sec:main-procedure}
It just calls the test routine, calculates the induced representation and
draws a few pictures.


@  We output formulae in \LaTeX\ mode.
<<Main procedure>>=
int main(){
 latexout=true;

@ Preparation of output stream.
<<Main procedure>>=
 cout << boolalpha;
 if (latexout)
	 cout << latex;
 <<Drawing pictures>>


@ Now we call the test routine for both \(N\) and \(N^\prime\) subgroups.
<<Main procedure>>=
 parab_rot_sub(true, true);
 parab_rot_sub(false, true);
// parab_rot_sub(false, false); To work with geodesic spokes

@  Calculation of induced representations formulae.
<<Main procedure>>=
	<<Induced representations>>

@ And we finishing by drawing several pictures for
Figs.~\ref{fig:rotations} and~\ref{fig:p-rotations}.
<<Main procedure>>=
}
@
\subsection{Drawing Orbits}
\label{sec:drawing-orbits}
To draw cycles we use [[cycle]] library~\cite{Kisil05b}.

@ Elliptic orbits (circles).
<<Drawing pictures>>=
ofstream asymptote("parab-rot-data.asy");
asymptote << "//This file is automatically created from the code in parab-rotation.nw" 
		<< endl << endl
		<< "path[] K=";
for(int i=0; i<6; i++)
	cycle2D(lst(0,0),e2.subs(sign==-1),i*i*.04)
		.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] Kb=";
cycle2D(lst(0,0),e2.subs(sign==-1),1)
	.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, false);
asymptote << ";" << endl;

@ Hyperbolic orbits.
<<Drawing pictures>>=
asymptote << "path[] A=";
for(int i=0; i<6; i++) {
 cycle2D(lst(0,0),e2.subs(sign==1),-i*i*.04)
	 .asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, (i>0));
 cycle2D(lst(0,0),e2.subs(sign==1),i*i*.12)
	 .asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, true);
}
asymptote << ";" << endl;
asymptote << "path[] Ab=";
cycle2D(lst(0,0),e2.subs(sign==1),-1)
	.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, false);
asymptote << ";" << endl;

@ Hyperbolic orbits for reflected orbits. 
<<Drawing pictures>>=
asymptote << "path[] At=";
for(int i=0; i<6; i++) {
	cycle2D(lst(0,0),e2.subs(sign==1),i*i*.04)
		.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, (i>0));
	cycle2D(lst(0,0),e2.subs(sign==1),-i*i*.12)
		.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, true);
}
asymptote << ";" << endl;
asymptote << "path[] Abt=";
cycle2D(lst(0,0),e2.subs(sign==1),1)
		.asy_path(asymptote, -1.75, 1.75, -1.5, 2, 0, false);
asymptote << ";" << endl;

@ Parabolic orbits, subgroup \(N\).
<<Drawing pictures>>=
asymptote << "path[] N=";
for(int i=0; i<6; i++)
	cycle2D(1,lst(0,numeric(1,2)),numeric(i,2)-1,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] Nb=";
cycle2D(1,lst(0,numeric(1,2)),-1,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, false);
asymptote << ";" << endl;

@  Parabolic orbits, subgroup \(N^\prime\).
<<Drawing pictures>>=
asymptote << "path[] N1=";
for(int i=0; i<5; i++)
	cycle2D(.5*i*i*i+1,lst(0,numeric(1,2)),-1,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] N1b=";
cycle2D(1,lst(0,numeric(1,2)),-1,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, false);
asymptote << ";" << endl;

@ Parabolic orbits, subgroup \(N\) (geodesic version?).
<<Drawing pictures>>=
asymptote << "path[] Ng=";
for(int i=0; i<6; i++)
	cycle2D(0.5,lst(0,numeric(1,2)),numeric(i,2)-.5,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] Ngb=";
cycle2D(0.5,lst(0,numeric(1,2)),-.5,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -2, 2, 0, false);
asymptote << ";" << endl;

@  Parabolic orbits, subgroup \(N^\prime\) (geodesic version?).
<<Drawing pictures>>=
asymptote << "path[] N1g=";
for(int i=0; i<5; i++)
	cycle2D(.25*i*i*i+.5,lst(0,numeric(1,2)),-.5,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, (i>0));
asymptote << ";" << endl;
asymptote << "path[] N1gb=";
cycle2D(.5,lst(0,numeric(1,2)),-.5,e2.subs(sign==0))
	.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0, false);
asymptote << ";" << endl;

@  Parabolic orbits, subgroup \(N^\prime\) elliptic geodesics.
<<Drawing pictures>>=
numeric L[9]={-2,-1.4,-.8,-.4,0,.4,.8,1.2,2}, low, high;

asymptote << "path[] N1geoE=";
for(int i=0; i<9; i++){
	if (abs(L[i])<.5) {
			low=min((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
			high=max((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
		} else if (L[i]>.5) {
			low=numeric(-3,2);
			high=min((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
		} else {
			low=max((4*L[i]-2)/(4*L[i]*L[i]-1),(4*L[i]+2)/(4*L[i]*L[i]-1));
			high=numeric(3,2);
		}
	cycle2D(-1+4+4*L[i]*L[i],lst(4*L[i],2),0,e2.subs(sign==0))
		.asy_path(asymptote, max(numeric(-3,2),low), min(numeric(3,2),high), -1.5, 2, 0,(i>0));
}
asymptote << ";" << endl;

asymptote << "path[] N1geoEf=";
for(int i=0; i<9; i++){
	cycle2D(-1+4+4*L[i]*L[i],lst(4*L[i],2),0,e2.subs(sign==0))
		.asy_path(asymptote, -1.5, 1.5, -1.5, 2, 0,(i>0));
}
asymptote << ";" << endl;

asymptote.close();

@
\subsubsection{Output routines}
\label{sec:output-routines}

We use standardised routines to output results of calculations.
<<Output routines>>=
void formula_out(string S, const ex & F, bool lineend) {
	cout << S << (latexout ? "\\(" : "" ) << F << (latexout ? "\\)" : "" );
	if (lineend)
		cout << (latexout ? "\\\\" : "" ) << endl;
	else
		cout << "; ";
}

@ This routine is used to check identities.
<<Output routines>>=
void test_out(string S, const ex & T) {
	cout << S << (latexout ? "\\textbf{" : "*" )
		 << (is_a<dual_number>(T) ? ex_to<dual_number>(T).normal().is_zero() :
			 T.evalm().normal().is_zero_matrix()) << (latexout ? "}\\\\" : "*" )
		 << endl;
}

@


